Exploiting random projections and sparsity with random forests and gradient boosting methods -- Application to multi-label and multi-output learning, random forest model compression and leveraging input sparsity

Within machine learning, the supervised learning field aims at modeling the input-output relationship of a system, from past observations of its behavior. Decision trees characterize the input-output relationship through a series of nested $if-then-else$ questions, the testing nodes, leading to a set of predictions, the leaf nodes. Several of such trees are often combined together for state-of-the-art performance: random forest ensembles average the predictions of randomized decision trees trained independently in parallel, while tree boosting ensembles train decision trees sequentially to refine the predictions made by the previous ones. The emergence of new applications requires scalable supervised learning algorithms in terms of computational power and memory space with respect to the number of inputs, outputs, and observations without sacrificing accuracy. In this thesis, we identify three main areas where decision tree methods could be improved for which we provide and evaluate original algorithmic solutions: (i) learning over high dimensional output spaces, (ii) learning with large sample datasets and stringent memory constraints at prediction time and (iii) learning over high dimensional sparse input spaces.

==> py/ch02_decision_tree.py <==
import numpy as np

from sklearn.tree import DecisionTreeClassifier
from sklearn.datasets import load_iris


def tikz_tree(estimator, feature_names, target_names):
    # Retrive some attributes
    n_nodes = estimator.tree_.node_count
    children_left = estimator.tree_.children_left
    children_right = estimator.tree_.children_right

    node_depth = np.zeros(shape=n_nodes, dtype=int)
    is_leaves = np.zeros(shape=n_nodes, dtype=bool)
    stack = [(0, -1)]  # seed is the root node id and its parent depth
    while len(stack) > 0:
        node_id, parent_depth = stack.pop()
        node_depth[node_id] = parent_depth + 1

        # If we have a test node
        if (children_left[node_id] != children_right[node_id]):
            stack.append((children_left[node_id], parent_depth + 1))
            stack.append((children_right[node_id], parent_depth + 1))
        else:
            is_leaves[node_id] = True

    n_depth_nodes = np.bincount(node_depth)
    tree = _tikz_tree(estimator, feature_names, target_names, 0)

    distance = 120 / n_depth_nodes

    options = "\n ".join([
        "level %s/.style={sibling distance=%smm},"
        % (depth, np.min(distance[:depth+1]))
        for depth in range(1, estimator.tree_.max_depth + 1)])

    tikz = (r"""
\begin{tikzpicture}
[%s
 leaf/.style={rectangle},
 test/.style={rectangle},
 edge from parent/.style = {draw, -latex, font=\footnotesize},
 level distance=20mm]
\%s;
\end{tikzpicture}
    """ % (options, tree))

    return tikz


def _tikz_tree(estimator, feature_names, target_names,
               node_id, depth=0, edge_from_parent=""):
    """Draw a tikz tree"""
    n_spaces = depth * '    '
    children_left = estimator.tree_.children_left
    children_right = estimator.tree_.children_right
    value = estimator.tree_.value
    threshold = estimator.tree_.threshold
    feature = estimator.tree_.feature

    # If leaf:
    if (children_left[node_id] == children_right[node_id]):
        return ("node[leaf] {%s} %s"
                % (target_names[value[node_id].argmax()], edge_from_parent))
    else:
        edge_left = ("edge from parent node[left] {$%scm\leq\,$}"
                     % np.round(threshold[node_id], 2))
        edge_right = ("edge from parent node[right] {$\,>%scm$}"
                      % np.round(threshold[node_id], 2))

        return ("node[test] {%s?} \n"
                "%s child {%s} \n"
                "%s child {%s} \n"
                "%s %s"
                % (feature_names[feature[node_id]],
                   n_spaces,
                   _tikz_tree(estimator, feature_names, target_names,
                              children_left[node_id], depth + 1,
                              edge_left),
                   n_spaces,
                   _tikz_tree(estimator, feature_names, target_names,
                              children_right[node_id], depth + 1,
                              edge_right),
                   n_spaces,
                   edge_from_parent))


if __name__ == "__main__":
    data = load_iris()
    X, y = data.data[::2], data.target[::2]

    estimator = DecisionTreeClassifier(random_state=1).fit(X, y)

    target_names = data["target_names"]
    for i, name in enumerate(target_names):
        target_names[i] = name.strip().capitalize()

    feature_names = data["feature_names"]
    for i, name in enumerate(feature_names):
        feature_names[i] = name.replace("(cm)", "").strip().capitalize()

    print(tikz_tree(estimator, feature_names, target_names))


==> py/ch02_eval_curves.py <==
from __future__ import division
from itertools import cycle
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

from sklearn.datasets import make_hastie_10_2
from sklearn.tree import DecisionTreeClassifier
from sklearn.linear_model import LogisticRegression
from sklearn.ensemble import RandomForestClassifier
from sklearn.dummy import DummyClassifier

from sklearn.metrics import roc_curve
from sklearn.metrics import precision_recall_curve

from utils import savefig

sns.set(context="paper", style="white", palette="Set2", font_scale=3)

X, y = make_hastie_10_2(n_samples=12000, random_state=1)
X_train, X_test = X[:50], X[50:]
y_train, y_test = y[:50], y[50:]

# estimator = DecisionTreeClassifier(random_state=0)
# estimator = LogisticRegression(random_state=0)
estimator = RandomForestClassifier(n_estimators=100, random_state=0)
estimator.fit(X_train, y_train)
y_score = estimator.predict_proba(X_test)[:, 1]

random_state = np.random.RandomState(0)
y_random = random_state.uniform(size=len(y_test))

plt.figure()

fpr, tpr, _ = roc_curve(y_test, y_score)
plt.plot(fpr, tpr, linewidth=2, label="Classifier")
# fpr, tpr, _ = roc_curve(y_test, y_random)
# plt.plot(fpr, tpr, linewidth=2, label="Random")

plt.plot([0, 1], [0, 1], linewidth=2, label="Random")

plt.legend(loc="best")
plt.xlabel("False positive rate")
plt.ylabel('True negative rate')
plt.xlim((0, 1))
plt.ylim((0, 1))
sns.despine(trim=True, offset=10)
savefig("ch02_roc_curve.pdf")


plt.figure()

precision, recall, _ = precision_recall_curve(y_test,  y_score)
plt.plot(recall, precision, linewidth=2)

# precision, recall, _ = precision_recall_curve(y_test,  y_random)
# plt.plot(recall, precision, linewidth=2)

# plt.legend(loc="best")
plt.xlabel("Recall")
plt.ylabel('Precision')
plt.xlim((0, 1))
plt.ylim((0, 1))
sns.despine(trim=True, offset=10)
savefig("ch02_pr_curve.pdf")


==> py/ch02_kernel.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.cross_validation import train_test_split
from sklearn.datasets import make_moons
from sklearn.grid_search import GridSearchCV
from sklearn.svm import SVC
from utils import plot_boundary

sns.set(context="paper", style="white", palette="Set2", font_scale=1)

rs = np.random.RandomState(8)

X, y = make_moons(n_samples=200, random_state=0, noise=0.2)
X_train, X_test, y_train, y_test = train_test_split(X, y, train_size=0.25,
                                                    random_state=0)
# X_train = X[:150, :]
# y_train = y[:150]
# X_test = X[150:, :]
# y_test = y[150:]

plot_boundary("ch02_kernel_cloud.pdf", None, X, y)


clf = GridSearchCV(SVC(random_state=0),
                   {'C': [1, 10, 100, 1000], 'kernel': ['linear']})
clf.fit(X_train, y_train)
plot_boundary("ch02_kernel_linear.pdf", clf, X_test, y_test)

clf = GridSearchCV(SVC(random_state=0),
                   {'C': [1, 10, 100, 1000],
                    'gamma': [1., 0.01, 0.001, 0.0001],
                    'kernel': ['rbf']})
clf.fit(X_train, y_train)
plot_boundary("ch02_kernel_rbf.pdf", clf, X_test, y_test)


==> py/ch02_knn_decision.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.cross_validation import train_test_split
from sklearn.neighbors import KNeighborsClassifier

from utils import make_spiral
from utils import plot_boundary

sns.set(context="paper", style="white", palette="Set2", font_scale=1)

rs = np.random.RandomState(8)

X, y = make_spiral(n_samples=1000, seed=0)
X_train = X[:150, :]
y_train = y[:150]
X_test = X[150:, :]
y_test = y[150:]

knn = KNeighborsClassifier(n_neighbors=1).fit(X_train, y_train)

plot_boundary("ch02_knn_decision.pdf", knn, X_test, y_test)


==> py/ch02_linear_model.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from sklearn.cross_validation import train_test_split
from sklearn.linear_model import LinearRegression

from utils import savefig
from utils import tighter_type

sns.set(context="paper", style="white", palette="Set2", font_scale=1)

rs = np.random.RandomState(8)
n_samples = 100
noise = 0.1
X = np.linspace(0., 1., num=n_samples).reshape((-1, 1))
y = 2 + 1.5 * X.ravel() + rs.normal(0, noise, size=n_samples)

X_train, X_test, y_train, y_test = train_test_split(X, y, random_state=0)

est = LinearRegression()
est.fit(X_train, y_train)
y_pred = est.predict(X)

plt.figure()

# ax = sns.tsplot(time=X.ravel(), data=y, interpolate=False)
# plt.plot(X_train, y_train, "o", label="Training samples")
plt.plot(X, y_pred, "-",
         label="Linear model: $\hat{f}(x) = %s + %s \, x$"
               % (tighter_type(np.round(est.intercept_, 2)),
                  np.round(est.coef_[0], 2)))
label_test = ("Testing samples: $y= 2 + 1.5 \, x +  \mathcal{N}(0; %s^2)$"
              % (noise, ))
plt.plot(X_test, y_test, "s", label=label_test)

plt.legend(loc="best")
plt.xlabel("x")
sns.despine(trim=True, offset=10)

savefig("ch02_linear_model.pdf")


==> py/ch02_linear_nonlinear.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.base import BaseEstimator
from sklearn.base import TransformerMixin
from sklearn.cross_validation import train_test_split
from sklearn.datasets import make_circles
from sklearn.linear_model import LogisticRegression
from sklearn.pipeline import make_pipeline

from utils import plot_boundary


class CustomTransformer(BaseEstimator, TransformerMixin):

    def __init__(self):
        pass

    def fit(self, X, y=None):
        return self

    def transform(self, X):
        return np.sqrt((X ** 2).sum(axis=1, keepdims=True))

sns.set(context="paper", style="white", palette="Set2", font_scale=1)

rs = np.random.RandomState(8)

X, y = make_circles(n_samples=400, random_state=0)
X_train, X_test, y_train, y_test = train_test_split(X, y, train_size=0.5,
                                                    random_state=0)

plot_boundary("ch02_circle_data.pdf", None, X_test, y_test)

estimator = LogisticRegression(C=10 ** -2, random_state=0)
estimator.fit(X_train, y_train)
plot_boundary("ch02_circle_linear.pdf", estimator, X_test, y_test)

estimator = make_pipeline(CustomTransformer(),
                          LogisticRegression(C=10 ** -2, random_state=0))

estimator.fit(X_train, y_train)
plot_boundary("ch02_circle_nonlinear.pdf", estimator, X_test, y_test)


==> py/ch02_loss.py <==
from __future__ import division
from itertools import cycle
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
from utils import savefig

line_styles = cycle(["-","--","-.",":"])
marker = cycle(["o", ":", "s", "*", "d"])


sns.set(context="paper", style="white", palette="Set2", font_scale=2.)

LOSS = {
    "Squared loss": lambda y, p: 0.5 * (y - p) ** 2,
    "Absolute loss": lambda y, p: np.abs(y - p),
    "Hinge loss": lambda y, p: np.maximum(np.zeros_like(p), 1 - y * p),
    "Logistic loss": lambda y, p: np.log(1 + np.exp(-y * p)),
    "0-1 loss": lambda y, p: y * p <= 0.,
}

# Loss discrepancy at y=1
p = np.linspace(-2, 2., num=1000)
# y = (p > 0).astype(float)
y = np.ones_like(p)
# y = np.zeros_like(p)

plt.figure()
for loss_name, loss in sorted(LOSS.items()):
    loss_value = loss(y, p)
    plt.plot(p, loss_value, next(marker), label=loss_name,
            ls=next(line_styles), linewidth=3., markevery=0.1, clip_on=False)

plt.legend(loc="best")
plt.xlabel("Predicted value $y'$")
plt.ylabel('Loss discrepancy $\ell(1, y\')$')
# plt.ylim((-0.2, 4.5))
sns.despine(trim=True, offset=10)
savefig("ch02_loss.pdf")

# Surface of the loss discrepancy
# y_true, y_pred = np.meshgrid(np.arange(-2, 2, 0.2),
#                              np.arange(-2, 2, 0.2))
#
#
# plt.figure()
# for loss_name, loss in sorted(LOSS.items()):
#     loss_value = loss(y, p)
#     plt.plot(p, loss_value, label=loss_name, ls=next(line_styles))
#
#     f, ax = plt.subplots(figsize=(8, 8))
#     ax.set_aspect("equal")
#
#     cm = sns.diverging_palette(220, 20, sep=20, as_cmap=True)
#     # Put the result into a color plot
#     Z = loss(y_true, y_pred)
#     plt.contourf(y_true, y_pred, loss(y_true, y_pred), cmap=cm, alpha=.8)
#
#     sns.despine(trim=True, offset=10)
#     savefig("ch02_loss_%s.pdf" % loss_name)


==> py/ch02_pca.py <==
from __future__ import division
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
from sklearn.decomposition import PCA
from utils import savefig

sns.set(context="paper", style="white", palette="Set2", font_scale=1)


random_state = np.random.RandomState(0)

# Let's first generate a set of samples
n_samples = 2000
n_outputs = 500
X = 3 + 5 * random_state.normal(size=(n_samples, n_outputs))

pca = PCA(n_components=None).fit(X)

# Let's plot the distortion as a function of the compression ratio
plt.figure()
plt.plot(np.arange(pca.n_components_) / pca.n_components_,
         pca.explained_variance_ratio_.cumsum())
plt.xlabel("Ratio of the projected and original space size")
plt.ylabel('Explained variance ratio')
sns.despine(trim=True, offset=10)

savefig("ch02_pca.pdf")


==> py/ch02_pca_cloud.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from utils import savefig

from sklearn.decomposition import PCA

sns.set(context="paper", style="white", palette="Set2", font_scale=1)
palette = sns.color_palette(palette="Set2")

rs = np.random.RandomState(8)
X = rs.multivariate_normal([1, 2], [[1, 0.6], [0.6, 1]], size=1000)

X_mean = X.mean(axis=0)
X_std = X.std(axis=0)

pca = PCA().fit(X)
X_transf = pca.transform(X)
X_transf_std_sorted = np.sort(X_transf.std(axis=0))

plt.figure()
plt.scatter(X[:, 0], X[:, 1], c=palette[0], alpha=0.5)

for j in range(pca.components_.shape[1]):

    plt.quiver(X_mean[0], X_mean[1],
               pca.components_[j, 0],
               pca.components_[j, 1],
               color="black", scale=X_transf_std_sorted[j],
               scale_units="x")

sns.despine(trim=True, offset=10)
savefig("ch02_pca_cloud.pdf")


==> py/ch02_pca_digits.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patheffects as PathEffects
import seaborn as sns
from utils import savefig


from sklearn.decomposition import PCA
from sklearn.datasets import load_digits


sns.set(context="paper", style="white", palette="Set2", font_scale=1)
palette = sns.color_palette(palette="Set2")

data = load_digits()
X = data.data
y = data.target

pca = PCA().fit(X, y)

# plt.figure()
# plt.plot(np.arange(pca.n_components_) / pca.n_components_,
#          pca.explained_variance_ratio_.cumsum())
# plt.xlabel("Ratio of the projected and original space size")
# plt.ylabel('Explained variance ratio')
# sns.despine(trim=True, offset=10)
#
# savefig("ch02_pca_digits_var.pdf")


def plot_embedding(X, y, fname=None):
    """Scale and visualize the embedding vectors

    Inspired from
    http://scikit-learn.org/stable/auto_examples/manifold/plot_lle_digits.html
    """
    x_min = np.min(X, axis=0)
    x_max = np.max(X, axis=0)
    X = (X - x_min) / (x_max - x_min)

    fig, ax = plt.subplots(1)

    color_set = sns.color_palette("Set3", 10)
    for i in range(X.shape[0]):
        text = plt.text(X[i, 0], X[i, 1], str(y[i]),
                        color=color_set[y[i] % len(color_set)],
                        fontdict={'size': 10})
        text.set_path_effects([PathEffects.withStroke(linewidth=0.9,
                                                      foreground='black')])

    # Shink current axis by 20%
    # box = ax.get_position()
    # ax.set_position([box.x0, box.y0, box.width * 0.8, box.height])
    sns.despine(trim=True, offset=10)

    if fname:
        savefig(fname)

X_transform = pca.transform(X)
plot_embedding(X_transform[::2, :2], y[::2], fname="ch02_pca_digits_cloud")


==> py/ch02_random_projection.py <==
from __future__ import division
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
from sklearn.random_projection import GaussianRandomProjection
from utils import savefig
from utils import tighter_type

sns.set(context="paper", style="white", palette="Set2", font_scale=1)


random_state = np.random.RandomState(0)

# Let's first generate a set of samples
n_samples = 2000
n_outputs = 500
X = 3 + 5 * random_state.normal(size=(n_samples, n_outputs))

def mutual_distance(X):
    n_samples = X.shape[0]
    indices = np.tril_indices(n_samples)
    dist = np.tril(np.dot(X, X.T))[indices]
    return dist

dist_origin = mutual_distance(X)

# Let's compute the variance on a random subspace
all_n_components = np.array([1, 50, 100, 200, 400, 500])
n_repetitions = 10
distortion = np.empty((len(all_n_components), n_repetitions))

for i, n_components in enumerate(all_n_components):
    for j in range(n_repetitions):
        transformer = GaussianRandomProjection(n_components=n_components,
                                               random_state=random_state)
        X_subspace = transformer.fit_transform(X)
        distortion[i, j] = (mutual_distance(X_subspace) / dist_origin).mean()

# Let's plot the distortion as a function of the compression ratio
distortion_mean = distortion.mean(axis=1)
distortion_std = distortion.std(axis=1)

plt.figure()
plt.plot(all_n_components / n_outputs,
         distortion_mean - np.ones_like(distortion_mean), "o-",
         label="Average distortion")

plt.fill_between(all_n_components / n_outputs,
                 - distortion_std,
                 + distortion_std, alpha=0.25, color="g")
plt.xlabel("Ratio of the projected and original space size")
plt.ylabel('Average distance distortion on a random Gaussian subspace')
sns.despine(trim=True, offset=10)

savefig("ch02_random_projection.pdf")


==> py/ch02_under_over_fitting.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.cross_validation import train_test_split
from sklearn.linear_model import LinearRegression
from sklearn.tree import DecisionTreeRegressor

from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import PolynomialFeatures

from utils import savefig
from utils import tighter_type


def f(X, rng, noise=0.8):
    return (X.ravel()  + noise * rng.normal(0, 1., size=X.shape[0])) ** 2

sns.set(context="paper", style="white", palette="Set2", font_scale=1)
rng = np.random.RandomState(2)

X_train = np.linspace(-1., 10., num=10).reshape((-1, 1))
y_train = f(X_train, rng)

X_true = np.linspace(-1.2, 10.2, num=200).reshape((-1, 1))
y_true = f(X_true, rng, noise=0.)


def plot(estimator, fname, legend=True):
    estimator.fit(X_train, y_train)
    y_pred = estimator.predict(X_true)

    plt.figure()
    plt.plot(X_true, y_true, "--", label="True function", linewidth=3)
    plt.plot(X_true, y_pred, "-", label="Model prediction", linewidth=3)
    plt.plot(X_train, y_train, "s", label="Noisy training samples",
             markersize=10)
    if legend:
        plt.legend(loc='upper left', fontsize=20)
    plt.ylim((-20, 140))
    # plt.xlabel("x")
    # plt.ylabel("y")
    sns.despine(trim=True, left=True, bottom=True)
    savefig(fname, ticker=None)

# Linear regressor
plot(LinearRegression(), "ch02_underfit.pdf")

est = make_pipeline(PolynomialFeatures(degree=X_train.shape[0]),
                    LinearRegression())
plot(est, "ch02_overfit.pdf", legend=False)

est = make_pipeline(PolynomialFeatures(degree=2),
                    LinearRegression())
plot(est, "ch02_rightfit.pdf")


# Dt regressor

plot(DecisionTreeRegressor(max_depth=1), "ch02_dt_underfit.pdf")
plot(DecisionTreeRegressor(max_depth=None), "ch02_dt_overfit.pdf", legend=False)


==> py/ch03_dt_titanic.py <==
import numpy as np
import pandas as pd
from sklearn.tree import DecisionTreeClassifier
from sklearn.metrics import accuracy_score
from sklearn.cross_validation import train_test_split
from sklearn.cross_validation import StratifiedKFold
from sklearn.preprocessing import OneHotEncoder
from sklearn.preprocessing import LabelEncoder


import seaborn as sns
import matplotlib.pyplot as plt
from utils import savefig
sns.set(context="paper", style="white", palette="Set2", font_scale=0.9)


# download data from the internet
data = pd.read_csv('~/git/phd-thesis/tex/py/data/titanic.csv')

# Let's drop some columns unique for each passenger
data = data.drop(['PassengerId', 'Name', 'Ticket', 'Cabin'], axis=1)

features = data.columns

# Remove passenger with missing data
mask = pd.isnull(data).sum(axis=1) == 0
data = data[mask]

# Get y from panda dataframe
y = np.array(data["Survived"])
data = data.drop('Survived', axis=1)

# Get X from panda dataframe
data["Sex"] = (data["Sex"] == "male").astype(int)

# data["Is male?"] = (data["Sex"] == "male").astype(int)
# data = data.drop(["Sex"], axis=1)

features = list(data.columns)

if 0:
    label_encoder = LabelEncoder()
    embarked= label_encoder.fit_transform(data["Embarked"].values).reshape((-1, 1))
    one_hot = OneHotEncoder(sparse=False)
    embarked = one_hot.fit_transform(embarked)
    data = data.drop(['Embarked'], axis=1)
    features.extend('Embarked_%s' % place for place in label_encoder.classes_)
    X = np.hstack([data.values, embarked])
else:
    label_encoder = LabelEncoder()
    data["Embarked"] = label_encoder.fit_transform(data["Embarked"].values).reshape((-1, 1))
    X = data.values

X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.5,
                                                    random_state=0)
skf = StratifiedKFold(y, n_folds=5)
trees = []
train_scores = []
test_scores = []
n_nodes = []

for max_leaf_nodes in range(2, X_train.shape[0] * 2 + 2):
    tree = DecisionTreeClassifier(max_leaf_nodes=max_leaf_nodes,
                                  random_state=0)
    tree.fit(X_train, y_train)

    if len(n_nodes) > 2 and n_nodes[-1] == tree.tree_.node_count:
        break
    else:
        trees.append(tree)
        train_scores.append(1 - tree.score(X_train, y_train))
        test_scores.append(1 - tree.score(X_test, y_test))
        n_nodes.append(tree.tree_.node_count)
        print(n_nodes[-1], test_scores[-1])

# skf_train_scores = []
# skf_test_scores = []
# skf_n_nodes = []
#
#
# for max_leaf_nodes in range(2, X_train.shape[0] * 2 + 2):
#     new_train_score = 0.
#     new_test_score = 0.
#     new_skf_n_nodes = 0.
#     for train_index, test_index in skf:
#         tree_skf = DecisionTreeClassifier(max_leaf_nodes=max_leaf_nodes,
#                                           random_state=0)
#         tree_skf.fit(X[train_index], y[train_index])
#         new_train_score += 1 - tree_skf.score(X[train_index], y[train_index])
#         new_test_score += 1 - tree_skf.score(X[test_index], y[test_index])
#         new_skf_n_nodes += tree_skf.tree_.node_count
#
#     new_train_score /= len(skf)
#     new_test_score /= len(skf)
#     new_skf_n_nodes /= len(skf)
#
#     if len(skf_n_nodes) > 2 and skf_n_nodes[-1] == new_skf_n_nodes:
#         break
#     else:
#         skf_train_scores.append(new_train_score)
#         skf_test_scores.append(new_test_score)
#         skf_n_nodes.append(new_skf_n_nodes)


argmax_test = np.argmax(test_scores)
print(argmax_test)

# Cost complexity curve
# plt.figure()
# plt.plot(n_nodes, train_scores, label="Resubtitution")
# plt.plot(n_nodes, test_scores, label="Hold out")
# # plt.plot(skf_n_nodes, skf_train_scores, label="CV train error")
# # plt.plot(skf_n_nodes, skf_test_scores, label="CV test error")
#
# plt.legend(loc="best")
# plt.xlabel("Number of nodes")
# plt.ylabel('Misclassification error rate')
# sns.despine(trim=True, offset=10)
# savefig("ch03_pruning°.pdf")
# plt.close()


# Features importance histogram
importance = trees[argmax_test].tree_.compute_feature_importances(normalize=False)
order = np.argsort(importance)[::-1]

for old, new in (("Pclass", "Travel\nclass"),
                 ("SibSp", "Number of\nsiblings / Spouse\n presence"),
                 ("Parch", "Number of\nparents / children"),
                 ("Embarked", "Embarkation\nPlace")):
    features = [f.replace(old, new) for f in features]

plt.figure()
sns.barplot(np.array(features)[order], importance[order],
            palette="Set3")
sns.despine(bottom=True)
savefig("ch03_feature_importance.pdf", ticker="default")
plt.close()

print("best tree")
print(np.array(features)[order])
print(importance[order])



# Print the tree?

for old, new in (("\n", " "),):
    features = [f.replace(old, new) for f in features]

from ch02_decision_tree import tikz_tree
print(test_scores)
print(tikz_tree(trees[5], features, ["Died", "Survived"]))


==> py/ch03_ex_impurity.py <==
from math import log

pos_t = 500
neg_t = 500

pos1_tl = 375
neg1_tl = 125
pos1_tr = 125
neg1_tr = 375

pos2_tl = 250
neg2_tl = 500
pos2_tr = 250
neg2_tr = 0

# pos_t = 400
# neg_t = 400
#
# pos1_tl = 300
# neg1_tl = 100
# pos1_tr = 100
# neg1_tr = 300
#
# pos2_tl = 200
# neg2_tl = 400
# pos2_tr = 200
# neg2_tr = 0


def impurity_reduction(impurity, pos_t, neg_t, pos_tl, neg_tl, pos_tr, neg_tr):
    p_r = (neg_tr + pos_tr) / (pos_t + neg_t)
    p_l = (neg_tl + pos_tl) / (pos_t + neg_t)

    reduction = (impurity(pos_t, neg_t) -
                 p_r * impurity(pos_tr, neg_tr) -
                 p_l * impurity(pos_tl, neg_tl))

    return reduction

def log_(x):
    if x == 0:
        return 0
    else:
        return log(x)


all_impurity = {
    "error_rate": lambda pos, neg: 1. - max(pos/(neg+pos), neg/(neg+pos)),
    "Gini": lambda pos, neg: pos * neg / ((neg+pos) ** 2),
    "entropy": lambda p, n: -p/(p+n) * log_(p/(p+n)) - n/(p+n) * log_(n/(p+n)),
}



for name, impurity in sorted(all_impurity.items()):
    print("%s --------" % name)
    print("parent impurity")
    print(impurity(pos_t, neg_t))

    print("split 1")
    print(impurity_reduction(impurity, pos_t, neg_t, pos1_tl, neg1_tl,
                             pos1_tr, neg1_tr))

    print("split 2")
    print(impurity_reduction(impurity, pos_t, neg_t, pos2_tl, neg2_tl,
                             pos2_tr, neg2_tr))
    print()


==> py/ch04_bias_variance.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.cross_validation import train_test_split
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import PolynomialFeatures
from sklearn.tree import DecisionTreeRegressor
from sklearn.metrics import mean_squared_error

from utils import savefig
from utils import tighter_type

sns.set(context="paper", style="white", palette="Set2", font_scale=2)

random_state = np.random.RandomState(0)

def make_data(n_samples, random_state):
    from sklearn.datasets import make_friedman1
    X, f_bayes = make_friedman1(n_samples, random_state=random_state, noise=0.)
    y_true = f_bayes + 1. * random_state.randn(n_samples)

    return X, y_true, f_bayes

X_test, y_test, bayes_test = make_data(n_samples=20000, random_state=random_state)
X_y_bayes_train = [make_data(n_samples=300, random_state=random_state)
                   for _ in range(100)]

variance = []
bias_sq = []
noise = []
error_train = []
error_test = []
max_leaf_nodes = range(2, 75)

for n_leaf_nodes in max_leaf_nodes:
    # Compute model prediction
    y_hat_test = []
    y_hat_train = []

    for X_train, y_train, _ in X_y_bayes_train:
        f_hat = DecisionTreeRegressor(max_leaf_nodes=n_leaf_nodes,
                                      random_state=random_state)
        f_hat.fit(X_train, y_train)

        y_hat_train.append(f_hat.predict(X_train))
        y_hat_test.append(f_hat.predict(X_test))

    # Compute test and train error
    error_train.append(np.mean([mean_squared_error(y_train, y_pred)
                                for (_, y_train, _), y_pred
                                in zip(X_y_bayes_train, y_hat_train)]))

    error_test.append(np.mean([mean_squared_error(y_test, y_pred)
                               for y_pred in y_hat_test]))

    # Compute bias, variance, noise
    f_avg = sum(y_hat_test) / len(y_hat_test)
    bias_sq.append(mean_squared_error(bayes_test, f_avg))
    variance.append(np.mean([mean_squared_error(y_pred, f_avg)
                             for y_pred in y_hat_test]))

#
# print("error_train", error_train)
# print("error_test", error_test)
# print("bias_sq", bias_sq)
# print("variance", variance)

# Over and undertifting
color_map = sns.color_palette("Set2", 10)

print(np.argmin(error_test), np.min(error_test))


plt.figure()
plt.plot(max_leaf_nodes, error_test, "-",  color=color_map[0],
         linewidth=4, label="Hold-out error")
plt.plot(max_leaf_nodes, error_train, "--", color=color_map[1],
         linewidth=4, label="Resubstitution error")

plt.legend(loc="best")
plt.xlabel("Number of leaves")
plt.ylabel('Mean squared error')
plt.ylim((0, 20))
sns.despine(trim=True, offset=10)
savefig("ch04_tree_under_over_fitting.pdf")

plt.figure()
plt.plot(max_leaf_nodes, error_test, "-", color=color_map[0],
         linewidth=4, label="Hold out error")
plt.plot(max_leaf_nodes, variance, "--", color=color_map[2],
         linewidth=4, label="Variance")
plt.plot(max_leaf_nodes, bias_sq, "-.", color=color_map[3],
         linewidth=4, label="Squared bias")
# plt.plot(max_leaf_nodes,
#          np.array(error_test) - np.array(bias_sq) - np.array(variance),
#          "-.", color=color_map[4],
#          linewidth=4, label="Irreducible error")


plt.legend(loc="best")
plt.xlabel("Number of leaves")
# plt.ylabel('Mean squared error')
plt.ylim((0, 20))
sns.despine(trim=True, offset=10)
savefig("ch04_tree_var_bias_noise.pdf")


==> py/ch04_bias_variance_ensemble.py <==
from collections import defaultdict

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.base import clone
from sklearn.cross_validation import train_test_split
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import PolynomialFeatures
from sklearn.tree import DecisionTreeRegressor
from sklearn.ensemble import RandomForestRegressor
from sklearn.ensemble import ExtraTreesRegressor
from sklearn.ensemble import BaggingRegressor
from sklearn.ensemble import GradientBoostingRegressor
from sklearn.ensemble import AdaBoostRegressor

from sklearn.metrics import mean_squared_error

from utils import savefig
from utils import tighter_type

sns.set(context="paper", style="white", palette="Set2", font_scale=2)

random_state = np.random.RandomState(0)

def make_data(n_samples, random_state):
    from sklearn.datasets import make_friedman1
    X, f_bayes = make_friedman1(n_samples, random_state=random_state, noise=0.)
    y_true = f_bayes + 1. * random_state.randn(n_samples)

    return X, y_true, f_bayes

X_test, y_test, bayes_test = make_data(n_samples=20000, random_state=random_state)
X_y_bayes_train = [make_data(n_samples=300, random_state=random_state)
                   for _ in range(100)]

ESTIMATORS = {
    "Bagging": BaggingRegressor(DecisionTreeRegressor()),
    # "Random forest": RandomForestRegressor(),
    # "Extra trees": ExtraTreesRegressor(),
    # "gbrt": GradientBoostingRegressor(max_depth=1),
    "gbrt-stump": GradientBoostingRegressor(),
    # "adaboost-stump": AdaBoostRegressor(DecisionTreeRegressor(max_depth=1)),
    # "adaboost": AdaBoostRegressor(DecisionTreeRegressor(max_depth=1)),
}

variance = defaultdict(list)
bias_sq = defaultdict(list)
noise = defaultdict(list)
error_train = defaultdict(list)
error_test = defaultdict(list)
all_n_estimators = range(1, 100)

for n_estimators in all_n_estimators:
    for name, base_estimator in ESTIMATORS.items():
        print(n_estimators, name)
        # Compute model prediction
        y_hat_test = []
        y_hat_train = []

        for X_train, y_train, _ in X_y_bayes_train:
            f_hat = clone(base_estimator)
            f_hat = f_hat.set_params(n_estimators=n_estimators,
                                     random_state=random_state)

            f_hat.fit(X_train, y_train)

            y_hat_train.append(f_hat.predict(X_train))
            y_hat_test.append(f_hat.predict(X_test))

        # Compute test and train error
        error_train[name].append(np.mean([mean_squared_error(y_train, y_pred)
                                          for (_, y_train, _), y_pred
                                          in zip(X_y_bayes_train, y_hat_train)]))

        error_test[name].append(np.mean([mean_squared_error(y_test, y_pred)
                                         for y_pred in y_hat_test]))

        # Compute bias, variance, noise
        f_avg = sum(y_hat_test) / len(y_hat_test)
        bias_sq[name].append(mean_squared_error(bayes_test, f_avg))
        variance[name].append(np.mean([mean_squared_error(y_pred, f_avg)
                                       for y_pred in y_hat_test]))


print("error_train", error_train)
print("error_test", error_test)
print("bias_sq", bias_sq)
print("variance", variance)

# Over and undertifting
color_map = sns.color_palette("Set2", 10)

for name in ESTIMATORS:
    # plt.figure()
    # plt.plot(all_n_estimators, error_test[name], "-",  color=color_map[0],
    #          linewidth=4, label="Hold-out error")
    # plt.plot(all_n_estimators, error_train[name], "--", color=color_map[1],
    #          linewidth=4, label="Resubstitution error")
    #
    # plt.legend(loc="best")
    # plt.xlabel("Number of leaves")
    # plt.ylabel('Mean squared error')
    # plt.ylim((0, 20))
    # sns.despine(trim=True, offset=10)
    # savefig("ch04_{}_under_over_fitting.pdf".format(name))

    plt.figure()
    plt.plot(all_n_estimators, error_test[name], "-", color=color_map[0],
             linewidth=4, label="Hold out error")
    plt.plot(all_n_estimators, variance[name], "--", color=color_map[2],
             linewidth=4, label="Variance")
    plt.plot(all_n_estimators, bias_sq[name], "-.", color=color_map[3],
             linewidth=4, label="Squared bias")


    plt.legend(loc="best")
    plt.xlabel("Number of estimators")
    # plt.ylabel('Mean squared error')
    plt.ylim((0, 20))
    sns.despine(trim=True, offset=10)
    savefig("ch04_{}_var_bias_noise.pdf".format(name))


==> py/ch08_density_depth.py <==
import os
from time import process_time

import numpy as np
import pandas as pd
from scipy.sparse import issparse
from scipy.sparse import csc_matrix

from sklearn.tree import DecisionTreeClassifier
from sklearn.tree import DecisionTreeRegressor

from sklearn.utils import check_array


from sklearn.externals.joblib import Memory
from research_datasets.base import ALL_DATASETS as DATASETS


# memory = Memory(os.path.join(get_data_home(), 'sparse_benchmark_data'),
#                 mmap_mode='r')

# @memory.cache
def load_data(dataset, dtype=np.float32, order="F"):
    MLDATA = {"mushrooms": "mushrooms",
              "siam-competition2007": "siam-competition2007",
              "sector_scale": "sector_scale",
              "mnist": 'MNIST original',
              "news20.binary": "news20.binary"}


    if dataset == "20newsgroup":
        from sklearn.datasets import fetch_20newsgroups_vectorized

        data = fetch_20newsgroups_vectorized(subset="train")
        X, y = data.data, data.target

    elif dataset == "covtype":
        from sklearn.datasets import fetch_covtype
        data = fetch_covtype(download_if_missing=True, shuffle=True,
                             random_state=0)
        # Create train-test split (as [Joachims, 2006])
        n_train = 522911
        X = data.data[:n_train]
        y = data.target[:n_train]

        X, y = data.data, data.target

    elif dataset == "rcv1":
        from sklearn.datasets import fetch_rcv1
        data = fetch_rcv1(subset="train")
        X, y = data.data, data.target

    elif dataset in MLDATA:
        from sklearn.datasets import fetch_mldata
        data = fetch_mldata(MLDATA[dataset])
        X = data['data']
        y = data["target"]

    elif dataset in ("wipo-train", "reuters-train", "delicious-train",
                     "tmc2007-train", "farm-ads-vect",
                     "E2006-train", "E2006-log1p-train"):
        data = DATASETS[dataset]()
        X = data['data']
        y = data["target"]

    elif dataset == "dorothea":
        from sklearn.datasets import get_data_home
        from scipy.sparse import csr_matrix

        X_fname = os.path.join(get_data_home(), "uci", "dorothea_train.data")
        indices = []
        indptr = [0]
        with open(X_fname, 'r') as fhandle:
            for line in fhandle:
                line_split = line.split()
                indptr.append(indptr[-1] + len(line_split))
                indices.extend(int(value)-1 for value in line_split)

        X = csr_matrix((np.ones_like(indices, dtype=float),
                        indices,
                        indptr), shape=(800, 100000))

        y_fname = os.path.join(get_data_home(), "uci", "dorothea_train.labels")
        y = np.loadtxt(y_fname)

    else:
        raise ValueError("Unknown dataset, got %s" % dataset)

    if issparse(y):
        y = y.toarray()

    if dataset == "siam-competition2007":
        y = y.T

    if dataset in ("E2006-log1p", "news20.binary"):
        X_dense = None
        X_sparse = X.tocsc()

    else:
        if issparse(X):
            X_sparse = X.tocsc()
            X_dense = X.toarray()
        else:
            X_sparse = csc_matrix(X)
            X_dense = X

            X_dense = check_array(X_dense, dtype=dtype, order=order)

    X_sparse = check_array(X_sparse, dtype=dtype, accept_sparse="csc")
    X_sparse.sort_indices()

    return X_dense, X_sparse, y

# TODO add https://archive.ics.uci.edu/ml/datasets/YouTube+Multiview+Video+Games+Dataset

all_datasets = [

    # "mnist", "covtype", , "mushrooms",
    # "dorothea",
    # "farm-ads-vect",
    # "sector_scale",
    # "rcv1",
    # "E2006-train",
    # "E2006-log1p-train",
    "20newsgroup",
    # "news20.binary"

    # Multi-label
    # "siam-competition2007",
    # "wipo-train", "reuters-train",
    # "delicious-train",
    # "tmc2007-train",
]

REGRESSION_DATASETS = ["E2006", "E2006-log1p"]

# More large scale to try
# libsvm: E2006-log1p, webspam, url

results = []

for dataset in all_datasets:

    print(dataset, "-----")
    X_dense, X_sparse, y = load_data(dataset)
    print("X.shape", X_sparse.shape)
    print("density", X_sparse.nnz / np.prod(X_sparse.shape))

    if dataset in REGRESSION_DATASETS:
        TreeEstimator = DecisionTreeRegressor
    else:
        TreeEstimator = DecisionTreeClassifier

    for max_depth in [1, None]:
        t_start = process_time()
        est = TreeEstimator(random_state=0, max_depth=max_depth)
        est.fit(X_sparse, y)
        chrono_sparse = process_time() - t_start
        print("max_depth", est.tree_.max_depth, "sparse", chrono_sparse)
        results.append((dataset, est.tree_.max_depth, "sparse", chrono_sparse))

        if X_dense is not None:
            t_start = process_time()
            est = TreeEstimator(random_state=0, max_depth=max_depth)
            est.fit(X_dense, y)
            chrono_dense = process_time() - t_start
            print("max_depth", est.tree_.max_depth, "dense ", chrono_dense)

    print()

print(pd.DataFrame(results))


==> py/utils.py <==
import os

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import LinearLocator
from matplotlib.ticker import NullLocator
from matplotlib.colors import ListedColormap

import seaborn as sns

DIR_GENERATED_FIGURE = os.path.expanduser("~/git/phd-thesis/tex/py_figures")


def get_figure_dir(fname):
    if not os.path.exists(DIR_GENERATED_FIGURE):
        os.makedirs(DIR_GENERATED_FIGURE)

    return os.path.join(DIR_GENERATED_FIGURE, fname)


def tighter_type(value):
    if value == int(value):
        return int(value)
    else:
        return value


def set_tick(ticker="minmax", axis=None):
    if axis is None:
        axis = plt.gca()

    if ticker == "minmax":
        axis.xaxis.set_major_locator(LinearLocator(numticks=2))
        axis.yaxis.set_major_locator(LinearLocator(numticks=2))
    elif ticker is None:
        axis.xaxis.set_major_locator(NullLocator())
        axis.yaxis.set_major_locator(NullLocator())
    elif ticker == "default":
        pass
    else:
        raise ValueError("Unknown tick type, got %s" % ticker)


def savefig(fname, ticker="minmax"):
    # Set default style
    set_tick(ticker=ticker)
    plt.tight_layout()

    # Save & close
    plt.savefig(get_figure_dir(fname))
    plt.close()


def plot_boundary(fname, fitted_estimator, X, y, mesh_step_size=0.1):
    x_min, x_max = X[:, 0].min() - .5, X[:, 0].max() + .5
    y_min, y_max = X[:, 1].min() - .5, X[:, 1].max() + .5
    xx, yy = np.meshgrid(np.arange(x_min, x_max, mesh_step_size),
                         np.arange(y_min, y_max, mesh_step_size))

    # cm = sns.diverging_palette(240, 10, as_cmap=True)
    # cm = sns.color_palette("RdBu_r")
    cm = sns.diverging_palette(220, 20, n=9, as_cmap=True)

    plt.figure()
    if fitted_estimator is not None:
        # Plot the decision boundary. For that, we will assign a color to each
        # point in the mesh [x_min, m_max]x[y_min, y_max].
        Z = None
        if hasattr(fitted_estimator, "decision_function"):
            Z = fitted_estimator.decision_function(np.c_[xx.ravel(), yy.ravel()])
        else:
            Z = fitted_estimator.predict_proba(np.c_[xx.ravel(), yy.ravel()])[:, 1]

        # Put the result into a color plot
        Z = Z.reshape(xx.shape)
        if hasattr(fitted_estimator, "decision_function"):
            plt.contourf(xx, yy, Z, cmap=cm)
        else:
            plt.contourf(xx, yy, Z, cmap=cm, vmin=0., vmax=1.)

    # Plot testing point
    plt.scatter(X[:, 0], X[:, 1], c=y, cmap=cm)
    plt.xlim(xx.min(), xx.max())
    plt.ylim(yy.min(), yy.max())

    sns.despine(left=True, bottom=True)
    savefig(fname, ticker=None)


def make_spiral(n_samples=500, noise_std=0.5, seed=None):
    """ Generate an artificial binary classification task

    Parameters
    ----------
    n_samples : int, optional (default=500)
        Number of samples of the dataset

    noise_std : float, optional (default=0.2)
        A Gaussian noise with zero mean and noise_std standard deviation
        is added to the features

    random_state : int, optional (default=None)
        If int, random_state is the seed used by the random number generator;
        If None, the random number generator is the RandomState instance used
        by `np.random`.

    Returns
    -------
    X : array of shape [n_samples, 2]
        The input samples.

    y : array of shape [n_samples]
        The output values.

    """
    random_state = np.random.RandomState(seed)

    y = random_state.randint(0, 2, size=n_samples)
    X = random_state.normal(scale=noise_std, size=(n_samples, 2))

    angle = random_state.uniform(-np.pi / 8, 4 * np.pi, size=n_samples)
    X[:, 0] += angle * np.cos(angle) * (2 * y - 1)
    X[:, 1] += angle * np.sin(angle) * (2 * y - 1)

    return X, y

